Electrical and optical dipole polarizabilities of two lowest triplet states of the beryllium atom

High-accuracy static and dynamic polarizabilities of the $2^3P_u$ and $^{3}S_{g}$ states of the neutral beryllium atom are reported. The calculations employed explicitly correlated Gaussian (ECG) basis sets, and first-order wave functions were obtained by minimization of the Hylleraas functional. The final basis sets used for the response-property calculations contained c.a. 7000-8000 functions, depending on the polarizability component and the chosen symmetry. The results cover frequencies from the static limit, \(\omega = 0\), up to the third resonance for the \(2^{3}P_{u}\) state and up to the second resonance for the \(3^{3}S_{g}\) state. To the best of our knowledge, these are the first calculations of dynamic and static polarizabilities for these excited states of the beryllium atom using explicitly correlated basis sets.

==> anc/alpha-2Pu.dat <==
# The components of polarizability of the 2^3P_u state
# $\omega$  $\alpha_{xx}$  $\alpha_{zz}$  $\alpha_0$  $\Delta\alpha$ 2^3P_u
0.00000  39.565255  37.944842  39.025  0.540
0.00100  39.566396  37.946081  39.026  0.540
0.00200  39.569818  37.949798  39.030  0.540
0.00300  39.575524  37.955996  39.036  0.540
0.00400  39.583514  37.964677  39.044  0.540
0.00500  39.593792  37.975846  39.054  0.539
0.00600  39.606363  37.989508  39.067  0.539
0.00700  39.621230  38.005670  39.083  0.539
0.00800  39.638399  38.024340  39.100  0.538
0.00900  39.657877  38.045527  39.120  0.537
0.01000  39.679671  38.069241  39.143  0.537
0.01100  39.703789  38.095496  39.168  0.536
0.01200  39.730241  38.124302  39.195  0.535
0.01300  39.759036  38.155676  39.225  0.534
0.01400  39.790186  38.189632  39.257  0.534
0.01500  39.823701  38.226188  39.291  0.533
0.01600  39.859596  38.265363  39.328  0.531
0.01700  39.897884  38.307176  39.368  0.530
0.01800  39.938579  38.351649  39.410  0.529
0.01900  39.981697  38.398805  39.454  0.528
0.02000  40.027255  38.448667  39.501  0.526
0.02100  40.075270  38.501263  39.551  0.525
0.02200  40.125762  38.556619  39.603  0.523
0.02300  40.178750  38.614764  39.657  0.521
0.02400  40.234255  38.675730  39.715  0.520
0.02500  40.292298  38.739549  39.775  0.518
0.02600  40.352903  38.806255  39.837  0.516
0.02700  40.416095  38.875885  39.903  0.513
0.02800  40.481898  38.948475  39.971  0.511
0.02900  40.550338  39.024068  40.042  0.509
0.03000  40.621445  39.102703  40.115  0.506
0.03100  40.695245  39.184426  40.192  0.504
0.03200  40.771771  39.269283  40.271  0.501
0.03300  40.851054  39.357321  40.353  0.498
0.03400  40.933125  39.448592  40.438  0.495
0.03500  41.018021  39.543149  40.526  0.492
0.03600  41.105776  39.641048  40.618  0.488
0.03700  41.196427  39.742347  40.712  0.485
0.03800  41.290014  39.847106  40.809  0.481
0.03900  41.386577  39.955390  40.910  0.477
0.04000  41.486157  40.067266  41.013  0.473
0.04100  41.588798  40.182802  41.120  0.469
0.04200  41.694545  40.302073  41.230  0.464
0.04300  41.803445  40.425154  41.344  0.459
0.04400  41.915548  40.552126  41.461  0.454
0.04500  42.030903  40.683072  41.582  0.449
0.04600  42.149563  40.818079  41.706  0.444
0.04700  42.271582  40.957238  41.833  0.438
0.04800  42.397019  41.100646  41.965  0.432
0.04900  42.525930  41.248403  42.100  0.426
0.05000  42.658378  41.400613  42.239  0.419
0.05100  42.794425  41.557385  42.382  0.412
0.05200  42.934138  41.718836  42.529  0.405
0.05300  43.077584  41.885084  42.680  0.397
0.05400  43.224835  42.056257  42.835  0.390
0.05500  43.375963  42.232486  42.995  0.381
0.05600  43.531045  42.413910  43.159  0.372
0.05700  43.690160  42.600675  43.327  0.363
0.05800  43.853391  42.792932  43.500  0.353
0.05900  44.020822  42.990842  43.677  0.343
0.06000  44.192543  43.194573  43.860  0.333
0.06100  44.368644  43.404302  44.047  0.321
0.06200  44.549222  43.620214  44.240  0.310
0.06300  44.734376  43.842505  44.437  0.297
0.06400  44.924208  44.071381  44.640  0.284
0.06500  45.118826  44.307059  44.848  0.271
0.06600  45.318340  44.549766  45.062  0.256
0.06700  45.522867  44.799744  45.282  0.241
0.06800  45.732527  45.057246  45.507  0.225
0.06900  45.947444  45.322541  45.739  0.208
0.07000  46.167750  45.595912  45.977  0.191
0.07100  46.393577  45.877659  46.222  0.172
0.07200  46.625069  46.168098  46.473  0.152
0.07300  46.862371  46.467567  46.731  0.132
0.07400  47.105635  46.776422  46.996  0.110
0.07500  47.355021  47.095039  47.268  0.087
0.07600  47.610694  47.423822  47.548  0.062
0.07700  47.872827  47.763195  47.836  0.037
0.07800  48.141600  48.113615  48.132  0.009
0.07900  48.417200  48.475563  48.437  -0.019
0.08000  48.699823  48.849557  48.750  -0.050
0.08100  48.989674  49.236147  49.072  -0.082
0.08200  49.286966  49.635921  49.403  -0.116
0.08300  49.591921  50.049509  49.744  -0.153
0.08400  49.904774  50.477588  50.096  -0.191
0.08500  50.225766  50.920880  50.457  -0.232
0.08600  50.555154  51.380164  50.830  -0.275
0.08700  50.893204  51.856277  51.214  -0.321
0.08800  51.240194  52.350122  51.610  -0.370
0.08900  51.596418  52.862671  52.019  -0.422
0.09000  51.962180  53.394979  52.440  -0.478
0.09100  52.337804  53.948184  52.875  -0.537
0.09200  52.723624  54.523523  53.324  -0.600
0.09300  53.119996  55.122339  53.787  -0.667
0.09400  53.527291  55.746096  54.267  -0.740
0.09500  53.945898  56.396390  54.763  -0.817
0.09600  54.376229  57.074967  55.276  -0.900
0.09700  54.818714  57.783739  55.807  -0.988
0.09800  55.273810  58.524808  56.357  -1.084
0.09900  55.741993  59.300487  56.928  -1.186
0.10000  56.223770  60.113332  57.520  -1.297
0.10100  56.719673  60.966169  58.135  -1.415
0.10200  57.230263  61.862139  58.774  -1.544
0.10300  57.756135  62.804738  59.439  -1.683
0.10400  58.297918  63.797872  60.131  -1.833
0.10500  58.856274  64.845921  60.853  -1.997
0.10600  59.431908  65.953809  61.606  -2.174
0.10700  60.025565  67.127103  62.393  -2.367
0.10800  60.638036  68.372110  63.216  -2.578
0.10900  61.270162  69.696019  64.079  -2.809
0.11000  61.922834  71.107052  64.984  -3.061
0.11100  62.597002  72.614665  65.936  -3.339
0.11200  63.293676  74.229794  66.939  -3.645
0.11300  64.013933  75.965153  67.998  -3.984
0.11400  64.758924  77.835616  69.118  -4.359
0.11500  65.529875  79.858710  70.306  -4.776
0.11600  66.328099  82.055229  71.570  -5.242
0.11700  67.155002  84.450043  72.920  -5.765
0.11800  68.012090  87.073162  74.366  -6.354
0.11900  68.900980  89.961141  75.921  -7.020
0.12000  69.823410  93.158982  77.602  -7.779
0.12100  70.781248  96.722738  79.428  -8.647
0.12200  71.776510  100.723151  81.425  -9.649
0.12300  72.811370  105.250823  83.625  -10.813
0.12400  73.888178  110.423743  86.067  -12.179
0.12500  75.009480  116.398523  88.806  -13.796
0.12600  76.178033  123.387665  91.915  -15.737
0.12700  77.396835  131.687004  95.494  -18.097
0.12800  78.669148  141.721094  99.686  -21.017
0.12900  79.998528  154.121899  104.706  -24.708
0.13000  81.388861  169.873268  110.884  -29.495
0.13100  82.844400  190.595743  118.762  -35.917
0.13200  84.369811  219.161483  129.300  -44.931
0.13300  85.970226  261.192550  144.378  -58.407
0.13400  87.651303  329.389129  168.231  -80.579
0.13500  89.419291  459.788690  212.876  -123.456
0.13600  91.281120  810.935243  331.166  -239.885
0.13700  93.244485  5131.664648  1772.718  -1679.473
0.13717  93.588958  135372.927800  45186.702  -45093.113
0.13719  93.629695  -67132.564660  -22315.102  22408.731
0.13800  95.317965  -1041.447778  -283.604  378.922
0.13900  97.511151  -442.740966  -82.573  180.084
0.14000  99.834802  -267.662282  -22.664  122.499
0.14100  102.301029  -183.788530  6.938  95.363
0.14200  104.923519  -134.372206  25.158  79.765
0.14300  107.717798  -101.643390  37.931  69.787
0.14400  110.701561  -78.247727  47.718  62.983
0.14500  113.895061  -60.589552  55.734  58.162
0.14600  117.321597  -46.701746  62.647  54.674
0.14700  121.008117  -35.416640  68.867  52.142
0.14800  124.985964  -25.996498  74.658  50.327
0.14900  129.291825  -17.951492  80.211  49.081
0.15000  133.968931  -10.942811  85.665  48.304
0.15100  139.068600  -4.727778  91.136  47.932
0.15200  144.652243  0.872853  96.726  47.926
0.15300  150.794002  5.995262  102.528  48.266
0.15400  157.584268  10.745720  108.638  48.946
0.15500  165.134439  15.209392  115.159  49.975
0.15600  173.583472  19.456424  122.208  51.376
0.15700  183.107066  23.546287  129.920  53.187
0.15800  193.930802  27.531002  138.464  55.467
0.15900  206.349410  31.457634  148.052  58.297
0.16000  220.755755  35.370331  158.961  61.795
0.16100  237.685861  39.312099  171.561  66.125
0.16200  257.891362  43.326470  186.370  71.522
0.16300  282.461202  47.459204  204.127  78.334
0.16400  313.036710  51.760161  225.945  87.092
0.16500  352.216161  56.285527  253.573  98.644
0.16600  404.377620  61.100587  289.952  114.426
0.16700  477.530747  66.283390  340.448  137.082
0.16800  588.096698  71.929736  416.041  172.056
0.16900  775.958774  78.160236  543.359  232.600
0.17000  1169.927988  85.130600  808.329  361.599
0.17100  2549.930316  93.047138  1730.969  818.961
0.17170  21557.194550  99.298172  14404.562  7152.632
0.17178  182252.742200  100.056106  121535.180  60717.562
0.17180  -208903.029400  100.247090  -139235.271  -69667.759
0.17190  -17713.679570  101.211192  -11775.383  -5938.297
0.17200  -9205.609667  102.190918  -6103.009  -3102.600
0.17300  -1508.120774  112.956906  -967.762  -540.359
0.17400  -770.523103  125.920260  -471.709  -298.814
0.17500  -484.647283  141.954748  -275.780  -208.867
0.17600  -325.851852  162.458427  -163.082  -162.770
0.17700  -217.224341  189.820294  -81.543  -135.682
0.17800  -128.690867  228.493286  -9.629  -119.061
0.17900  -41.301541  287.847542  68.415  -109.716
0.18000  68.902504  391.568308  176.458  -107.555
0.18100  267.606426  621.956382  385.723  -118.117
0.18200  1027.528951  1596.084058  1217.047  -189.518
0.18250  6464.356893  8399.252314  7109.322  -644.965
0.18260  75793.280300  62494.953980  71360.505  4432.775
0.18262  -69475.986240  -213844.433600  -117598.802  48122.816
0.18270  -8162.304923  -11414.020740  -9246.210  1083.905
0.18300  -2000.575846  -2487.882170  -2163.011  162.435
0.18400  -650.790851  -669.697854  -657.093  6.302
0.18500  -420.152064  -374.698567  -405.001  -15.151
0.18600  -319.816234  -252.499957  -297.377  -22.439
0.18700  -261.544128  -184.573639  -235.887  -25.657
0.18800  -222.404752  -140.299121  -195.036  -27.369
0.18900  -193.716999  -108.008473  -165.147  -28.570
0.19000  -171.431651  -81.924501  -141.596  -29.836
0.19100  -153.384464  -58.078252  -121.616  -31.769
0.19200  -138.300315  -31.500786  -102.700  -35.600
0.19300  -125.369742  12.760242  -79.326  -46.043
0.19400  -114.046634  287.565642  19.824  -133.871
0.19427  -111.211901  7944.475123  2574.017  -2685.229
0.19429  -111.005260  -11987.330590  -4069.780  3958.775
0.19500  -103.942312  -176.658803  -128.181  24.239
0.19600  -94.765570  -91.149231  -93.560  -1.205
0.19700  -86.286021  -63.358164  -78.643  -7.643
0.19800  -78.309535  -46.990726  -67.870  -10.440
0.19900  -70.659538  -34.850330  -58.723  -11.936
0.20000  -63.159910  -24.652913  -50.324  -12.836
0.20100  -55.615409  -15.357157  -42.196  -13.419
0.20200  -47.783897  -6.329346  -33.966  -13.818
0.20300  -39.329616  2.943027  -25.239  -14.091
0.20400  -29.733323  13.004018  -15.488  -14.246
0.20500  -18.096757  24.577119  -3.872  -14.225
0.20600  -2.652619  38.806333  11.167  -13.820
0.20700  20.721626  57.788011  33.077  -12.355
0.20800  64.577104  86.025361  71.727  -7.149
0.20900  194.626443  135.558516  174.937  19.689
0.20980  1582.415244  218.236115  1127.689  454.726
0.20993  18617.745940  240.171524  12491.888  6125.858
0.20995  -30867.196540  243.899260  -20496.831  -10370.365
0.21000  -4089.617427  253.691058  -2641.848  -1447.769
0.21100  -266.161507  1011.634426  159.770  -425.932
0.21135  -210.516480  34052.559230  11210.509  -11421.025
0.21137  -208.146704  -40839.956850  -13752.083  13543.937
0.21200  -156.541155  -594.242620  -302.442  145.900
0.21300  -116.869338  -237.592648  -157.110  40.241
0.21400  -95.448759  -149.300500  -113.399  17.951
0.21500  -81.452803  -108.088973  -90.332  8.879
0.21600  -71.188459  -83.432103  -75.270  4.081
0.21700  -63.040066  -66.408699  -64.163  1.123
0.21800  -56.177056  -53.409337  -55.254  -0.923
0.21900  -50.116306  -42.622336  -47.618  -2.498
0.22000  -44.543618  -32.924430  -40.671  -3.873
0.22100  -39.229258  -23.380666  -33.946  -5.283
0.22200  -33.981318  -12.807825  -26.923  -7.058
0.22300  -28.613863  1.184573  -18.681  -9.933
0.22400  -22.917635  26.493141  -6.447  -16.470
0.22500  -16.622923  127.168489  31.308  -47.930
0.22554  -12.845047  7884.513843  2619.608  -2632.453
0.22556  -12.698624  -8610.131672  -2878.510  2865.811
0.22600  -9.339298  -201.533121  -73.404  64.065
0.22700  -0.439887  -71.304699  -24.061  23.622
0.22800  11.193162  -44.254712  -7.289  18.483
0.22900  27.817811  -30.607832  8.343  19.475
0.23000  54.852670  -21.223502  29.494  25.359
0.23100  109.508470  -13.603885  68.471  41.037
0.23200  291.597565  -6.728709  192.155  99.442
0.23280  8356.727755  -1.383581  5570.691  2786.037
0.23282  21433.621190  -1.249600  14288.664  7144.957
0.23284  -38539.393500  -1.115559  -25693.301  -12846.093
0.23290  -4143.058667  -0.713048  -2762.277  -1380.782
0.23300  -1687.249029  -0.040721  -1124.846  -562.403
0.23400  -272.855339  6.862141  -179.616  -93.239
0.23500  -162.559425  14.360656  -103.586  -58.973
0.23600  -121.137488  22.907954  -73.122  -48.015
0.23700  -99.035199  33.141504  -54.976  -44.059
0.23800  -85.055772  46.077383  -41.345  -43.711
0.23900  -75.262055  63.526532  -28.999  -46.263
0.24000  -67.912226  89.149854  -15.558  -52.354
0.24100  -62.115925  131.737827  2.502  -64.618
0.24200  -57.369936  219.211610  34.824  -92.194
0.24300  -53.367843  513.352599  135.539  -188.907
0.24382  -50.500308  32211.875810  10703.625  -10754.125
0.24384  -50.434259  -73431.094000  -24510.654  24460.220
0.24400  -49.911941  -2719.722192  -939.849  889.937
0.24500  -46.868561  -405.787455  -166.508  119.640
0.24600  -44.143736  -227.382652  -105.223  61.080
0.24700  -41.669157  -161.050056  -81.463  39.794
0.24800  -39.393662  -126.109138  -68.299  28.905
0.24900  -37.277870  -104.344682  -59.633  22.356
0.25000  -35.290666  -89.354709  -53.312  18.021
0.25100  -33.406823  -78.307905  -48.374  14.967
0.25200  -31.605348  -69.756954  -44.323  12.717
0.25300  -29.868277  -62.882799  -40.873  11.005
0.25400  -28.179783  -57.184131  -37.848  9.668
0.25500  -26.525479  -52.332070  -35.128  8.602
0.25600  -24.891835  -48.092495  -32.625  7.734
0.25700  -23.265682  -44.272039  -30.268  7.002
0.25800  -21.633728  -40.641860  -27.970  6.336
0.25900  -19.982079  -36.609143  -25.524  5.542
0.26000  -18.295703  -22.571335  -19.721  1.425
0.26022  -17.918414  426.550367  130.238  -148.156
0.26024  -17.883985  -278.341726  -104.703  86.819
0.26100  -16.557799  -38.326079  -23.814  7.256
0.26200  -14.749022  -33.753116  -21.084  6.335
0.26300  -12.846459  -31.016670  -18.903  6.057
0.26400  -10.822255  -28.737458  -16.794  5.972
0.26500  -8.641684  -26.677752  -14.654  6.012
0.26600  -6.260379  -24.751784  -12.424  6.164
0.26700  -3.620201  -22.914626  -10.052  6.431
0.26800  -0.642916  -21.136259  -7.474  6.831
0.26900  2.779872  -19.392875  -4.611  7.391
0.27000  6.803404  -17.662997  -1.352  8.155
0.27100  11.658792  -15.925165  2.464  9.195
0.27200  17.706556  -14.156026  7.086  10.621
0.27300  25.542813  -12.328218  12.919  12.624
0.27400  36.230400  -10.407510  20.684  15.546
0.27500  51.868277  -8.348423  31.796  20.072
0.27600  77.263290  -6.086918  49.480  27.783
0.27700  126.380359  -3.527257  83.078  43.303
0.27800  264.003232  -0.516525  175.830  88.173
0.27900  3168.929615  3.209535  2113.690  1055.240
0.27909  34631.902140  3.594246  23089.133  11542.769
0.27911  -29142.550320  3.681082  -19427.140  -9715.410
0.27920  -3160.846026  4.078140  -2105.871  -1054.975
0.28000  -374.334896  8.156060  -246.838  -127.497
0.28100  -189.102729  15.433775  -120.924  -68.179
0.28200  -131.295451  28.073914  -78.172  -53.123
0.28300  -102.922856  58.401199  -49.148  -53.775
0.28400  -85.972196  281.787684  36.614  -122.587
0.28429  -82.251126  7157.085643  2330.861  -2413.112
0.28431  -82.009328  -11225.348690  -3796.456  3714.446
0.28500  -74.640664  -138.603943  -95.962  21.321
0.28600  -66.488742  -56.568232  -63.182  -3.307
0.28700  -60.311786  -36.152092  -52.259  -8.053
0.28800  -55.446350  -25.994668  -45.629  -9.817
0.28900  -51.496890  -19.488236  -40.827  -10.670
0.29000  -48.212889  -14.651421  -37.026  -11.187
0.29100  -45.427928  -10.672690  -33.843  -11.585
0.29200  -43.027100  -7.147070  -31.067  -11.960
0.29300  -40.928484  -3.838180  -28.565  -12.363
0.29400  -39.072080  -0.585891  -26.243  -12.829
0.29500  -37.412916  2.736457  -24.030  -13.383
0.29600  -35.916607  6.246095  -21.862  -14.054
0.29700  -34.556397  10.068268  -19.682  -14.875
0.29800  -33.311143  14.353473  -17.423  -15.888
0.29900  -32.163906  19.299786  -15.009  -17.155
0.30000  -31.100944  25.187600  -12.338  -18.763


==> anc/alpha-3Sg.dat <==
# The components of polarizability of the 3^3S_g state
# $\omega$  $\alpha$
0  1174.8244
0.001  1176.0290
0.002  1179.6579
0.0025  1182.3944
0.003  1185.7565
0.004  1194.4023
0.005  1205.7069
0.006  1219.8203
0.007  1236.9356
0.0075  1246.6928
0.008  1257.2961
0.009  1281.2041
0.01  1309.0338
0.011  1341.2463
0.012  1378.4119
0.0125  1399.0667
0.013  1421.2376
0.014  1470.6071
0.015  1527.6332
0.016  1593.7334
0.017  1670.7361
0.0175  1714.0469
0.018  1761.0374
0.019  1867.8337
0.02  1995.4818
0.021  2150.0723
0.022  2340.3812
0.0225  2452.7906
0.023  2579.5261
0.024  2888.0230
0.025  3299.8480
0.026  3875.6293
0.027  4735.1403
0.0275  5345.1049
0.028  6152.6577
0.029  8924.6257
0.0295  11611.4796
0.03  16740.6781
0.031  179209.2480
0.03109  1624286.7790
0.031101  127118186.0000
0.031102  -21097999.2100
0.03111  -2042563.6710
0.032  -19832.6829
0.0325  -12639.3693
0.033  -9235.4309
0.034  -5952.4329
0.035  -4355.5902
0.036  -3412.2464
0.0361  -3338.7524
0.037  -2789.9902
0.0375  -2552.2109
0.038  -2349.1472
0.039  -2020.7767
0.04  -1766.9284
0.041  -1564.9887
0.042  -1400.6447
0.0425  -1329.4720
0.043  -1264.3960
0.044  -1149.6892
0.045  -1051.8577
0.046  -967.4882
0.047  -894.0266
0.0475  -860.7586
0.048  -829.5238
0.049  -772.4664
0.05  -721.6613
0.051  -676.1551
0.052  -635.1768
0.0525  -616.1839
0.053  -598.0956
0.054  -564.3900
0.055  -533.6247
0.056  -505.4324
0.057  -479.4999
0.058  -455.5562
0.059  -433.3625
0.06  -412.7019
0.061  -393.3670
0.062  -375.1395
0.063  -357.7487
0.064  -340.7557
0.065  -323.1293
0.066  -300.6444
0.067  -169.2110
0.0671  42.7022
0.067165  29815.4209
0.067166  -97022.2743
0.0672  -976.1930
0.068  -323.4715
0.069  -297.3137
0.07  -282.3766
0.071  -270.3241
0.072  -259.6820
0.073  -249.9608
0.074  -240.9379
0.075  -232.4895
0.076  -224.5359
0.077  -217.0202
0.078  -209.8990
0.079  -203.1372
0.08  -196.7053
0.081  -190.5776
0.082  -184.7312
0.083  -179.1439
0.084  -173.7894
0.085  -168.5962
0.0857  -163.7219
0.085785  748.1121
0.08578514  13015.8572
0.08578516  -14500.3162
0.085786  -326.5744
0.0858  -174.1010
0.086  -164.5328
0.087  -159.3339
0.088  -154.8031
0.089  -150.4865
0.09  -146.3515
0.091  -142.3838
0.092  -138.5732
0.093  -134.9113
0.094  -131.3904
0.095  -128.0038
0.096  -124.7455
0.097  -121.6098
0.098  -118.5916
0.099  -115.6863
0.1  -112.8896
0.101  -110.1978
0.102  -107.6073
0.103  -105.1151
0.104  -102.7184
0.105  -100.4147
0.106  -98.2020
0.107  -96.0782
0.108  -94.0415
0.109  -92.0900
0.11  -90.2216
0.111  -88.4336
0.112  -86.7218
0.113  -85.0796
0.114  -83.4955
0.115  -81.9490
0.116  -80.4013
0.117  -78.7761
0.118  -76.9094
0.119  -74.4026
0.12  -70.0522
0.121  -58.1700
0.122  188.0278
0.122103  37482.1916
0.122104  -114323.9189
0.1222  -378.3599
0.123  -117.1146
0.124  -102.1622
0.125  -99.4006
0.126  -100.1829
0.127  -103.1692
0.128  -108.2446
0.129  -115.8005
0.13  -126.6881
0.131  -142.4397
0.132  -165.8584
0.133  -202.5051
0.134  -265.0196
0.135  -389.3792
0.136  -734.0767
0.137  -5046.9179
0.1371  -11671.7467
0.13717  -133765.8257
0.13718  273246.4450
0.1372  38605.4378
0.138  1133.7317
0.139  543.2725
0.14  377.6179
0.141  304.4099
0.142  267.1840
0.143  248.5809
0.144  241.8275
0.145  244.1117
0.146  254.9075
0.147  274.8656
0.148  306.6405
0.149  355.7728
0.15  434.0719
0.151  569.9657
0.152  851.0528
0.153  1738.5312
0.1539  40753.5195
0.153939  1913088.1580
0.15394  -10731266.7200
0.154  -26984.1284
0.154  -26984.1284
0.155  -1525.4377
0.156  -784.0097
0.157  -528.1805
0.158  -398.9947
0.159  -321.2708
0.16  -269.4658
0.161  -232.5184
0.162  -204.8638
0.163  -183.3989
0.164  -166.2579
0.165  -152.2526
0.166  -140.5906
0.167  -130.7238
0.168  -122.2610
0.1682  -120.7103
0.1683  -119.9510
0.169  -114.9156
0.17  -108.4729
0.171  -102.7690
0.172  -97.6764
0.173  -93.0943
0.174  -88.9420
0.175  -85.1539
0.176  -81.6758
0.177  -78.4625
0.178  -75.4755
0.179  -72.6812
0.18  -70.0501
0.181  -67.5551
0.182  -65.1704
0.183  -62.8703
0.184  -60.6276
0.185  -58.4114
0.186  -56.1837
0.187  -53.8939
0.188  -51.4680
0.189  -48.7888
0.19  -45.6496
0.191  -41.6394
0.192  -35.7903
0.193  -25.1164
0.194  6.4968
0.194908  177407.3876
0.194909  -75418.1693
0.195  -627.5688
0.196  -98.1453
0.197  -74.0089
0.198  -64.8912
0.199  -59.7975
0.2  -56.3560
0.201  -53.6871
0.202  138.3541
0.202001  564.8227
0.202002  -548.8863
0.203  -50.5234
0.204  -48.9215
0.205  -47.5781
0.206  -46.3842
0.207  -45.2991
0.208  -44.2991
0.209  -43.3684
0.21  -42.4955
0.211  -41.6720
0.212  -40.8911
0.213  -40.1477
0.214  -39.4374
0.215  -38.7568
0.216  -38.1030
0.217  -37.4734
0.218  -36.8659
0.219  -36.2787
0.22  -35.7100
0.221  -35.1584
0.222  -34.6224
0.223  -34.1008
0.224  -33.5921
0.225  -33.0952
0.226  -32.6085
0.227  -32.1302
0.228  -31.6580
0.229  -31.1887
0.23  -30.7168
0.231  -30.2319
0.232  -29.7110
0.233  -29.0861
0.234  -28.0265
0.235  21.8464
0.236  -30.0724
0.237  -28.9790
0.238  -28.3834
0.239  -27.9148
0.24  -27.5006
0.241  -27.1166
0.242  -26.7523
0.243  -26.4025
0.244  -26.0641
0.245  -25.7351
0.246  -25.4144
0.247  -25.1010
0.248  -24.7942
0.249  -24.4935
0.25  -24.1984
0.251  -23.9086
0.252  -23.6238
0.253  -23.3437
0.254  -23.0681
0.255  -22.7966
0.256  -22.5292
0.257  -22.2654
0.258  -22.0052
0.259  -21.7481
0.26  -21.4938
0.261  -21.2411
0.262  -20.9870
0.263  -20.7074
0.264  -20.5977
0.265  -20.3090
0.266  -20.0649
0.267  -19.8284
0.268  -19.5961
0.269  -19.3666
0.27  -19.1396
0.271  -18.9147
0.272  -18.6918
0.273  -18.4705
0.274  -18.2508
0.275  -18.0325
0.276  -17.8154
0.277  -17.5994
0.278  -17.3842
0.279  -17.1696
0.28  -16.9556
0.281  -16.7418
0.282  -16.5280
0.283  -16.3141
0.284  -16.0997
0.285  -15.8845
0.286  -15.6682
0.287  -15.4505
0.288  -15.2310
0.289  -15.0091
0.29  -14.7845
0.291  -14.5564
0.292  -14.3243
0.293  -14.0874
0.294  -13.8447
0.295  -13.5952
0.296  -13.3375
0.297  -13.0702
0.298  -12.7913
0.299  -12.4986
0.3  -12.1891

